Extreme mass-ratio inspiral and waveforms for a spinning body into a Kerr black hole via osculating geodesics and near-identity transformations

Understanding the orbits of spinning bodies in curved spacetime is important for modeling binary black hole systems with small mass ratios. At zeroth order in mass ratio, the smaller body moves on a geodesic. Post-geodesic effects are needed to model the system accurately. One very important post-geodesic effect is the gravitational self-force, which describes the small body's interaction with its own contribution to a binary's spacetime. Another post-geodesic effect, the spin-curvature force, is due to the smaller body's spin coupling to spacetime curvature. In this paper, we combine the leading orbit-averaged backreaction of point-particle gravitational-wave emission with the spin-curvature force to construct the worldline and gravitational waveform for a spinning body spiraling into a Kerr black hole. We use an osculating geodesic integrator, which treats the worldline as evolution through a sequence of geodesic orbits, as well as near-identity transformations, which eliminate dependence on orbital phases, allowing for fast computation of inspirals. The resulting inspirals and waveforms include all critical dynamical effects which govern such systems (orbit and precession frequencies, inspiral, strong-field gravitational-wave amplitudes), and as such form an effective first model for the inspiral of spinning bodies into Kerr black holes. We emphasize that our present calculation is not self consistent, since we neglect effects which enter at the same order as effects we include. However, our analysis demonstrates that the impact of spin-curvature forces can be incorporated into EMRI waveform tools with relative ease. The calculation is sufficiently modular that it should not be difficult to include neglected post-geodesic effects as efficient tools for computing them become available. (Abridged)

==> SupplementaryNITNotebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    141908,       3645]
NotebookOptionsPosition[    137344,       3562]
NotebookOutlinePosition[    137886,       3581]
CellTagsIndexPosition[    137843,       3578]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[TextData[{
 StyleBox["Supplementary material for: ", "Subsubtitle",
  FontFamily->"Times New Roman",
  FontSize->27],
 StyleBox["Extreme mass-ratio inspiral and waveforms for a spinning body into \
a Kerr black hole via osculating geodesics and near-identity transformations",
   "Subsubtitle",
  FontFamily->"Times New Roman",
  FontSize->27,
  FontWeight->"Plain",
  FontSlant->"Italic"]
}], "BookChapterTitle",
 CellChangeTimes->{{3.849219962388153*^9, 3.8492199716182127`*^9}, {
  3.849220068146229*^9, 3.849220068625744*^9}, {3.8492203152438307`*^9, 
  3.849220325584601*^9}, {3.851469435068081*^9, 3.851469438091709*^9}, {
  3.8514696301776953`*^9, 3.851469636873365*^9}, {3.905522099546809*^9, 
  3.905522116320301*^9}, {3.905522156887841*^9, 
  3.9055221701530724`*^9}},ExpressionUUID->"1288bdf7-e2dc-4bb3-bbbb-\
425ff269413d"],

Cell[CellGroupData[{

Cell[TextData[{
 StyleBox["Date:", "Subsubtitle",
  FontSize->14,
  FontWeight->"Bold"],
 StyleBox[" October 2023 (public version)", "Subsubtitle",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.8514735729638977`*^9, 3.851473602893917*^9}, {
   3.905521957419949*^9, 3.905522035846498*^9}, {3.90552222226651*^9, 
   3.905522269037949*^9}, {3.905522603026711*^9, 3.9055226291119337`*^9}, {
   3.9055226766598463`*^9, 3.905522712216929*^9}, {3.905531247951853*^9, 
   3.905531255808893*^9}, 3.905531399873961*^9, {3.905531664347581*^9, 
   3.9055316697999372`*^9}},ExpressionUUID->"6aa03bef-f8bf-448f-a835-\
063514b4c14d"],

Cell[TextData[{
 StyleBox["This notebook is a companion to the article \"", "Subsubtitle",
  FontSize->14],
 StyleBox["Extreme mass-ratio inspiral and waveforms for a spinning body into \
a Kerr black hole via osculating geodesics and near-identity transformations",
   "Subsubtitle",
  FontSize->14,
  FontSlant->"Italic"],
 StyleBox["\" by Drummond, Lynch, Hanselman, Becker & ", "Subsubtitle",
  FontSize->14],
 StyleBox["Hughes",
  IgnoreSpellCheck->True,
  FontSize->14],
 StyleBox[" (2023). ", "Subsubtitle",
  FontSize->14]
}], "Subtitle",
 CellChangeTimes->{{3.8514735729638977`*^9, 3.851473602893917*^9}, {
   3.905521957419949*^9, 3.905522035846498*^9}, {3.90552222226651*^9, 
   3.905522269037949*^9}, {3.905522603026711*^9, 3.9055226291119337`*^9}, {
   3.9055226766598463`*^9, 3.905522712216929*^9}, {3.905531247951853*^9, 
   3.905531255808893*^9}, 3.905531399873961*^9, {3.905531664347581*^9, 
   3.905531665805887*^9}},ExpressionUUID->"d7ace88e-97b7-40d1-968b-\
31dc7ae2378a"],

Cell[TextData[StyleBox["This notebook is a subset of the notebook used to \
generate the results in the paper; we omit the computationally expensive \
section where NIT quantities are computed across parameter space and instead \
load the precomputed quantities. This notebook is for the case of aligned \
spin and is accompanied by two datasets which are imported in section 0.", \
"Subsubtitle",
 FontSize->14,
 FontWeight->"Regular",
 FontSlant->"Italic"]], "Subtitle",
 CellChangeTimes->{{3.8514735729638977`*^9, 3.851473602893917*^9}, {
   3.905521957419949*^9, 3.905522035846498*^9}, {3.90552222226651*^9, 
   3.9055222654130907`*^9}, {3.905522531107292*^9, 3.905522548441592*^9}, {
   3.9055226492117243`*^9, 3.9055226662064247`*^9}, {3.905523991587648*^9, 
   3.905523999161994*^9}, 3.905524030916875*^9, {3.905527849239414*^9, 
   3.905527862683016*^9}, {3.9055279034922037`*^9, 3.905527938544879*^9}, {
   3.90553132488721*^9, 3.90553133006735*^9}, {3.905531452608183*^9, 
   3.9055315397056*^9}, {3.905531573360784*^9, 3.9055316088133717`*^9}, {
   3.905531716794486*^9, 3.905531746616473*^9}, 
   3.905535750687891*^9},ExpressionUUID->"eb0f381c-5587-442b-942a-\
df7e5aba1b28"],

Cell[CellGroupData[{

Cell["0. Import data", "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
   3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
   3.85086727246391*^9}, 3.851467479185731*^9, {3.851467540605269*^9, 
   3.8514675420087137`*^9}, {3.905522463801155*^9, 3.9055224664596357`*^9}, {
   3.9055279478922367`*^9, 
   3.9055279482857523`*^9}},ExpressionUUID->"b1696540-6627-4948-ba6d-\
9d5fb4f58ec9"],

Cell[TextData[{
 "We import below adiabatic radiation-reaction fluxes for generic orbits with \
",
 Cell[BoxData[
  FormBox[
   RowBox[{"a", "=", 
    RowBox[{"0.7", "M"}]}], TraditionalForm]],ExpressionUUID->
  "1d1f07dd-a8cc-4258-8943-1decadfbd807"],
 " generated by Hughes\[CloseCurlyQuote] GREMLIN code. Observe that the \
overdot in ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", "p"}], "."], TraditionalForm]],ExpressionUUID->
  "1b3ba243-3bc7-4004-956d-322139c2ee86"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", "e"}], "."], TraditionalForm]],ExpressionUUID->
  "df227dd6-cd1c-41b7-aa7e-f35b7514de2c"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", 
     SubscriptBox["x", "I"]}], "."], TraditionalForm]],ExpressionUUID->
  "e4884b9d-2878-43b0-98d5-09a3860c75bb"],
 " denotes derivatives with respect to Boyer-Lindquist time. We also import \
the precomputed NIT interpolants which will allow the evaluation of the \
inspiral to be fast. Note that you must download data from Zenodo repository: \
doi.org/10.5281/zenodo.8435812. "
}], "Text",
 CellChangeTimes->{{3.9055224819250803`*^9, 3.9055225138313217`*^9}, {
  3.905522734997567*^9, 3.905522752773799*^9}, {3.905523148813105*^9, 
  3.905523173070342*^9}, {3.905525888552994*^9, 3.9055259148583117`*^9}, {
  3.905527462150157*^9, 3.905527478981667*^9}, {3.905527558777492*^9, 
  3.905527568934204*^9}, {3.905535696843346*^9, 3.905535697984421*^9}, {
  3.9061134614863577`*^9, 3.906113476382387*^9}, {3.9061139937812223`*^9, 
  3.906113997784346*^9}},ExpressionUUID->"6df0c0fa-10dd-4d39-9938-\
6409cbada254"],

Cell[CellGroupData[{

Cell[TextData[{
 "Obtain radiation-reaction fluxes ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", "p"}], "."], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "66c0dcea-2ce6-49b2-ba16-d64df32fb8a3"],
 ", ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", "e"}], "."], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "027bff3e-ca11-471c-b78c-6c48eeeb5743"],
 " and ",
 Cell[BoxData[
  FormBox[
   OverscriptBox[
    RowBox[{" ", 
     SubscriptBox["x", "I"]}], "."], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "07c6c828-dc09-4bee-a3a9-6c8ac217e04c"],
 ":"
}], "Subsubsection",
 CellChangeTimes->{{3.830953971553607*^9, 3.830953975936574*^9}, {
   3.905523012557309*^9, 3.9055231286050653`*^9}, 3.9055232634044952`*^9, {
   3.905527945464719*^9, 
   3.905527945662641*^9}},ExpressionUUID->"1b7c877e-7454-4452-a886-\
26dfc662929e"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"dirname", " ", "=", " ", 
   RowBox[{"NotebookDirectory", "[", "]"}]}], ";", 
  RowBox[{"pdotflux", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", " ", "<>", " ", "\"\<pdotfluxgrid.txt\>\""}], " ", 
      ",", "\"\<Table\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"edotflux", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", " ", "<>", " ", "\"\<edotfluxgrid.txt\>\""}], " ", 
      ",", "\"\<Table\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xdotflux", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", " ", "<>", "\"\<xdotfluxgrid.txt\>\""}], " ", ",", 
      "\"\<Table\>\""}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pgrid", "=", 
   RowBox[{"Flatten", "[", " ", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", " ", "<>", " ", "\"\<pgrid.txt\>\""}], " ", ",", 
      "\"\<Table\>\""}], "]"}], "]"}]}], ";", 
  RowBox[{"egrid", "=", " ", 
   RowBox[{"Flatten", "[", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", "<>", " ", "\"\<egrid.txt\>\""}], " ", ",", 
      "\"\<Table\>\""}], "]"}], "]"}]}], ";", 
  RowBox[{"xgrid", "=", 
   RowBox[{"Flatten", "[", " ", 
    RowBox[{"Import", "[", 
     RowBox[{
      RowBox[{"dirname", " ", "<>", " ", "\"\<xgrid.txt\>\""}], " ", ",", 
      "\"\<Table\>\""}], "]"}], "]"}]}], ";", 
  RowBox[{"end", " ", "=", " ", 
   RowBox[{
    RowBox[{"Dimensions", "[", "pgrid", "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";", 
  RowBox[{"pdotTable", " ", "=", " ", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"egrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"xgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"pdotflux", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "end"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"edotTable", " ", "=", " ", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"egrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"xgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"edotflux", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "end"}], "}"}]}], "]"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xdotTable", " ", "=", " ", 
   RowBox[{"Sort", "[", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"pgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"egrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", 
          RowBox[{"xgrid", "[", 
           RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
        RowBox[{"xdotflux", "[", 
         RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "end"}], "}"}]}], "]"}], "]"}]}], ";", 
  RowBox[{"pfluxRRInterp", "=", 
   RowBox[{"Interpolation", "[", "pdotTable", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"efluxRRInterp", "=", 
   RowBox[{"Interpolation", "[", "edotTable", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"xfluxRRInterp", "=", 
   RowBox[{"Interpolation", "[", "xdotTable", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8631994959317408`*^9, 3.8632565010877447`*^9, {3.90552296139581*^9, 
   3.905522976106763*^9}, {3.9061052740754633`*^9, 3.906105287741535*^9}, {
   3.906113410925371*^9, 
   3.906113423457155*^9}},ExpressionUUID->"0de15721-498b-4799-9958-\
ba671c2104d2"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Obtain pre-computed NIT interpolants", "Subsubsection",
 CellChangeTimes->{{3.830953971553607*^9, 3.830953975936574*^9}, {
   3.905523012557309*^9, 3.9055231286050653`*^9}, 3.9055232634044952`*^9, {
   3.905526825082899*^9, 
   3.905526841211899*^9}},ExpressionUUID->"5fc55468-1914-4f21-9120-\
57ac2e95bb23"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"NITGp1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGp1.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NITGp2", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGp2.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NITGe1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGe1.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NITGe2", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGe2.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NITGx1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGx1.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NITGx2", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITGx2.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIT\[CapitalOmega]r1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NIT\[CapitalOmega]r1.mx\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIT\[CapitalOmega]z1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NIT\[CapitalOmega]z1.mx\>\""}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"NIT\[CapitalOmega]\[Phi]1", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "\"\<NIT\[CapitalOmega]\[Phi]1.mx\>\""}], "]"}]}],
   ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Yp1Coeff", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITYp1.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Ye1Coeff", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITYe1.mx\>\""}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Yx1Coeff", " ", "=", " ", 
   RowBox[{"Import", "[", 
    RowBox[{"dirname", " ", "<>", "\"\<NITYx1.mx\>\""}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{
  3.8631994959317408`*^9, 3.8632565010877447`*^9, {3.90552296139581*^9, 
   3.905522976106763*^9}, {3.905527452078794*^9, 3.905527455564047*^9}, {
   3.905531105382765*^9, 3.905531133162163*^9}, {3.906105299739105*^9, 
   3.906105311452929*^9}, {3.906113428320574*^9, 
   3.906113457661189*^9}},ExpressionUUID->"efadf70c-221c-4cde-94d8-\
99476ceb62a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Index conversion", "Subsubsection",
 CellChangeTimes->{{3.830953971553607*^9, 3.830953975936574*^9}, {
   3.905523012557309*^9, 3.9055231286050653`*^9}, 3.9055232634044952`*^9, {
   3.905526825082899*^9, 3.905526841211899*^9}, {3.9055279800340967`*^9, 
   3.905527987112088*^9}},ExpressionUUID->"d8e9ea27-8e04-4472-8312-\
e12710a43703"],

Cell[TextData[{
 "We use this index conversion function to convert indices, accounting for \
the fact that Mathematica orders its Fourier coefficients differently to \
other languages due to its arrays being indexed from 1 instead of 0. Using \
this function, we can sum over an index ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "042ac624-062b-46c7-9631-903d1aacac7c"],
 " from -",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "a3537abb-4e4f-4f8a-ad06-2047a768494d"],
 " to ",
 Cell[BoxData[
  FormBox["n", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9efc941c-b4a4-4ae6-84aa-8971a81e7fbd"],
 " in a natural way."
}], "Text",
 CellChangeTimes->{{3.905528014161559*^9, 3.9055280216523438`*^9}, {
  3.905528083442587*^9, 
  3.905528164456658*^9}},ExpressionUUID->"0c1d989c-3883-4de8-83e6-\
287b2bf28b4c"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IC", "[", "n_", "]"}], ":=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{"n", "<", "0"}], ",", " ", "n", ",", " ", 
     RowBox[{"n", "+", "1"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.8631994959317408`*^9, 3.8632565010877447`*^9, {3.90552296139581*^9, 
   3.905522976106763*^9}, {3.905527452078794*^9, 3.905527455564047*^9}, 
   3.9055280109727783`*^9},
 CellLabel->"In[21]:=",ExpressionUUID->"6c6d7b89-9e66-42b7-8b84-5870ad274af0"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["1. Basic definitions", "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
   3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
   3.85086727246391*^9}, 3.851467479185731*^9, {3.851467540605269*^9, 
   3.8514675420087137`*^9}, {3.9055256193771963`*^9, 3.905525622032774*^9}, {
   3.905526774032528*^9, 
   3.905526774213253*^9}},ExpressionUUID->"ff3a1293-e578-4817-9bd2-\
7a0535ad2b45"],

Cell["\<\
We define the constants of motion, turning points and frequencies. The \
expressions for these quantities can all be found in the literature; see the \
Black Hole Perturbation Toolkit.\
\>", "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.905525636308023*^9, 3.9055257005470448`*^9}, {
  3.905526651585911*^9, 
  3.905526710118146*^9}},ExpressionUUID->"9d28538e-85f7-45a3-a9e4-\
bdd379117776"],

Cell[CellGroupData[{

Cell[TextData[{
 "Constants of motion: ",
 Cell[BoxData[
  FormBox["E", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "201397c9-10a6-494f-8b6c-23d5c807dd47"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["L", "z"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "18a187b4-6945-4a4d-893c-8b136eb92930"],
 ", ",
 Cell[BoxData[
  FormBox["Q", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2809e324-e1d2-47f9-9400-943633b6a709"],
 " and ",
 Cell[BoxData[
  FormBox["K", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9d9705bc-d276-4ccc-b2fe-d5208f5534dd"]
}], "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 
  3.905526764889296*^9}},ExpressionUUID->"b7943f47-5b03-4fdb-aa72-\
5fe578046563"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Energy", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"Energy", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "=", "  ", 
     RowBox[{
      RowBox[{"1", "/", "4"}], " ", 
      RowBox[{"\[Sqrt]", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"e", "^", "2"}]}], ")"}], "^", "8"}], " ", 
           RowBox[{"x", "^", "4"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "6"}], " ", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}], ")"}]}], "32", " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{"e", "^", "2"}], " ", 
              RowBox[{"p", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"e", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}], " ", "\n", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"p", "^", "3"}]}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "4"}], "+", 
                   RowBox[{"3", " ", "p"}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"4", "+", "p"}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "4"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
             RowBox[{"32", " ", "x", " ", "\n", 
              RowBox[{"\[Sqrt]", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"1", "/", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "12"}], " ", 
                    RowBox[{"x", "^", "8"}]}], ")"}]}], ")"}]}], " ", 
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"e", "^", "4"}], " ", 
                 RowBox[{"p", "^", "5"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"a", "^", "4"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"e", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], "^", "2"}]}], 
                    ")"}], " ", 
                    RowBox[{"p", "^", "2"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"a", "^", "2"}], " ", "p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "p", "+", 
                    RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"2", "+", "p"}], ")"}]}]}], ")"}]}]}], ")"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"p", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}], "^", "3"}], 
                 " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"p", "^", "4"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"p", "^", "2"}], " ", "\n", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"a", "^", "4"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}], "^", "2"}]}]}], ")"}]}],
                 ")"}]}]}], "+", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "8"}], " ", 
                 RowBox[{"x", "^", "4"}]}], ")"}]}], " ", "16", " ", 
              RowBox[{"e", "^", "2"}], " ", 
              RowBox[{"p", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"p", "^", "4"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "3"}], "-", 
                   RowBox[{"e", "^", "2"}], "+", "p"}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "4"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"x", "^", "2"}], "+", 
                   RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", "\n", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"e", "^", "4"}], "+", 
                   RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    RowBox[{"e", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", "p"}], ")"}], "^", "2"}]}], 
                  ")"}], " ", 
                 RowBox[{"p", "^", "3"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "4"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"x", "^", "2"}]}], "+", 
                   RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{"3", " ", 
                    RowBox[{"x", "^", "2"}]}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "4"}], " ", 
                    RowBox[{"x", "^", "2"}]}], "+", 
                   RowBox[{"2", " ", "p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "\n", "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"x", "^", "2"}], "+", 
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"e", "^", "2"}], " ", 
           RowBox[{"p", "^", "2"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", 
              RowBox[{"a", "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", "e"}], ")"}], "^", "2"}], " ", 
              RowBox[{"x", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", 
                 RowBox[{"p", "^", "2"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"e", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}]}], " ", 
                 RowBox[{"p", "^", "4"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "2"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"a", "^", "4"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "3"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], "\n", "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   RowBox[{"e", "^", "2"}], "-", "p"}], ")"}], " ", 
                 RowBox[{"p", "^", "4"}]}], "-", 
                RowBox[{
                 RowBox[{"a", "^", "4"}], " ", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"e", "^", "2"}]}], ")"}], "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"x", "^", "2"}]}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"x", "^", "2"}], "+", 
                   RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"a", "^", "2"}], " ", 
                 RowBox[{"p", "^", "2"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"e", "^", "4"}], "+", 
                   RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"e", "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}]}], 
                  ")"}]}]}], ")"}], "^", "2"}]}], ")"}]}], ")"}]}], 
        ")"}]}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AngularMomentum", "[", 
    RowBox[{
     RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"AngularMomentum", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "En", "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"En", " ", "=", " ", 
        RowBox[{"Energy", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "e"}], ")"}], " ", 
            RowBox[{"x", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", "a", " ", "En", " ", "p"}], "-", 
              RowBox[{"x", " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "6"}], " ", 
                    RowBox[{"x", "^", "4"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}]}], "+", 
                    
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"p", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "e"}], "+", "p", "-", 
                    RowBox[{
                    RowBox[{"En", "^", "2"}], " ", "p"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"En", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}]}]}], 
              "\n", "+", 
              RowBox[{"e", " ", "x", " ", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"1", "/", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "6"}], " ", 
                    RowBox[{"x", "^", "4"}]}], ")"}]}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}]}], "+", 
                    
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"p", "^", "2"}]}], "+", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"p", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"2", " ", "e"}], "+", "p", "-", 
                    RowBox[{
                    RowBox[{"En", "^", "2"}], " ", "p"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"a", "^", "2"}], " ", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"En", "^", "2"}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], 
                 ")"}]}]}]}], ")"}]}], ")"}], "\n", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "p"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"2", " ", "e"}], "+", "p"}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "e"}], ")"}], "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"x", "^", "2"}]}], ")"}]}]}], ")"}]}], ")"}]}]}]}], 
     "\n", "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"CarterConstant", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"CarterConstant", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          RowBox[{"a", "^", "2"}]}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"Energy", "[", 
             RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}]}],
           ")"}]}], "+", 
        RowBox[{
         RowBox[{
          RowBox[{"AngularMomentum", "[", 
           RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}], 
         "/", 
         RowBox[{"x", "^", "2"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"x", "^", "2"}]}], ")"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"AltCarterConstant", "[", 
    RowBox[{
     RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"AltCarterConstant", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "=", " ", 
    RowBox[{
     RowBox[{"CarterConstant", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "+", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"AngularMomentum", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "-", " ", 
        RowBox[{"a", " ", 
         RowBox[{"Energy", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}]}], ")"}], "^", 
      "2"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{3.9055266361103153`*^9},
 CellLabel->"In[22]:=",ExpressionUUID->"e49a021e-9188-4b58-b645-621cc85cb86e"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Turning points: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "1"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "9a684a1c-c54a-4d5e-9ba6-578ebfa1ce5e"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "2"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "00def3a0-883f-43cc-b8ec-d69eac3a1e03"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "m"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7754e292-ea5e-4217-abe0-5a247ec2394d"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "3"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e26b4665-50bb-4048-b47e-88a3822cbada"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["r", "4"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "81928a1b-64f6-42bc-9ecf-ce2e4aa36db7"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "p"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "6287d42e-e610-4efe-8efc-be19ec31ae9f"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "r"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "fd85c9cc-9caa-45c6-8fcc-a68c20c9ef23"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["k", "z"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "1e187cda-fab9-4228-97fc-ac88c6df4ac2"]
}], "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526762876563*^9}, {3.905526923618277*^9, 
  3.905526946051442*^9}, {3.905527316255495*^9, 
  3.9055273419518423`*^9}},ExpressionUUID->"59b0ea46-ce09-453a-b218-\
d33476991ee3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R1", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"R1", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{"p", "/", 
      RowBox[{"(", 
       RowBox[{"1", "-", "e"}], ")"}]}]}]}], ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"R2", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"R2", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{"p", "/", 
      RowBox[{"(", 
       RowBox[{"1", "+", "e"}], ")"}]}]}]}], ";"}], "  ", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Zm", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Zm", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{"1", "-", 
       RowBox[{"x", "^", "2"}]}], "]"}]}]}], ";"}], " ", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R3", "[", 
    RowBox[{
     RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"R3", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"r1", ",", " ", "r2", ",", " ", "En", ",", " ", "Q"}], "}"}], 
      ",", "\n", 
      RowBox[{
       RowBox[{"r1", " ", "=", " ", 
        RowBox[{"R1", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"r2", " ", "=", " ", 
        RowBox[{"R2", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", " ", "\n", 
       RowBox[{"En", " ", "=", " ", 
        RowBox[{"Energy", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"Q", " ", "=", " ", 
        RowBox[{"CarterConstant", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"En", "^", "2"}]}], ")"}]}], " ", "-", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"r1", " ", "+", " ", "r2"}], ")"}], "/", "2"}], " ", "+", 
        " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"1", "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"En", "^", "2"}]}], ")"}]}], ")"}]}], " ", "+", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"r1", " ", "+", " ", "r2"}], ")"}], "/", "2"}]}], " ", 
            ")"}], "^", "2"}], " ", "-", " ", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", "Q"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"r1", " ", "r2", " ", 
             RowBox[{"(", 
              RowBox[{"1", " ", "-", " ", 
               RowBox[{"En", "^", "2"}]}], ")"}]}], ")"}]}]}], "]"}]}]}]}], 
     "\n", "]"}]}]}], " ", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"R4", "[", 
    RowBox[{
     RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"R4", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
       "r1", ",", " ", "r2", ",", "r3", ",", " ", "En", ",", " ", "Q"}], 
       "}"}], ",", "\n", 
      RowBox[{
       RowBox[{"r1", " ", "=", " ", 
        RowBox[{"R1", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"r2", " ", "=", " ", 
        RowBox[{"R2", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"r3", " ", "=", " ", 
        RowBox[{"R3", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"En", " ", "=", " ", 
        RowBox[{"Energy", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{"Q", " ", "=", " ", 
        RowBox[{"CarterConstant", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "^", "2"}], "  ", "Q"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r1", " ", "r2", " ", "r3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"En", "^", "2"}]}], ")"}]}], ")"}]}]}]}], " ", "\n", 
     "]"}]}]}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Zp", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"Zp", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"a", "^", "2"}], " ", 
        RowBox[{"(", 
         RowBox[{"1", " ", "-", " ", 
          RowBox[{
           RowBox[{"Energy", "[", 
            RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}]}], 
         ")"}]}], " ", "+", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"AngularMomentum", "[", 
           RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"x", "^", "2"}], ")"}]}]}], " ", "]"}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KR", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"KR", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"r1", ",", "r2", ",", " ", "r3", ",", " ", "r4"}], "}"}], ",",
        " ", "\n", 
       RowBox[{
        RowBox[{"r1", " ", "=", " ", 
         RowBox[{"R1", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        RowBox[{"r2", " ", "=", " ", 
         RowBox[{"R2", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", " ", 
        "\n", 
        RowBox[{"r3", " ", "=", " ", 
         RowBox[{"R3", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        RowBox[{"r4", " ", "=", " ", 
         RowBox[{"R4", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", "r2"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"r3", "-", "r4"}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", "r3"}], ")"}], 
           RowBox[{"(", 
            RowBox[{"r2", "-", "r4"}], ")"}]}], ")"}]}]}]}], "\n", "]"}]}]}], 
   ";"}], " ", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"KZ", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"KZ", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"a", "^", "2"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{
         RowBox[{"Energy", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}]}], 
       ")"}], " ", 
      RowBox[{
       RowBox[{
        RowBox[{"Zm", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", "2"}], "/", 
       
       RowBox[{
        RowBox[{"Zp", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", 
        "2"}]}]}]}]}], ";"}], "  "}]}], "Input",
 CellChangeTimes->{
  3.9055266361103153`*^9, 3.9055269116571712`*^9, {3.905526978085863*^9, 
   3.905526978831399*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"a5a6209a-e2d9-402a-9cbd-0ea7a0df1f40"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 "Frequencies: ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalUpsilon]", "r"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ec6058bf-276f-410f-b304-bac4ce822d51"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalUpsilon]", "z"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3c075d6e-9657-41a0-b6ce-b8c93ce3794d"],
 ", ",
 Cell[BoxData[
  FormBox["\[CapitalGamma]", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "ed0ea8a7-3083-4a34-8648-9b16a70db7af"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["\[CapitalUpsilon]", "\[Phi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "4a692505-6dbd-4d46-9a80-07bc7994601f"]
}], "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526762876563*^9}, {3.905526923618277*^9, 
  3.905526946051442*^9}, {3.905527050763151*^9, 3.905527138380169*^9}, {
  3.905527181998629*^9, 3.905527236826869*^9}, {3.905527290808158*^9, 
  3.905527294385181*^9}},ExpressionUUID->"53bf427c-cc1c-43a7-9fb3-\
1d50cd61c610"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalUpsilon]R", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalUpsilon]R", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{
             RowBox[{"Energy", "[", 
              RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "^", 
             "2"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R1", "[", 
             RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "-", 
            " ", 
            RowBox[{"R3", "[", 
             RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ")"}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"R2", "[", 
             RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "-", 
            " ", 
            RowBox[{"R4", "[", 
             RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ")"}]}], 
         "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"KR", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "]"}]}], 
       ")"}]}]}]}], " ", ";"}], "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalUpsilon]Z", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalUpsilon]Z", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], " ", "=", " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Pi]", " ", 
        RowBox[{"Zp", "[", 
         RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", 
        RowBox[{"EllipticK", "[", 
         RowBox[{"KZ", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "]"}]}], " ", 
       ")"}]}]}]}], ";"}], "  ", "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalGamma]", "[", 
     RowBox[{
      RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
      RowBox[{"x_", "?", "NumericQ"}]}], "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"\[CapitalGamma]", "[", 
      RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], "=", " ", 
     RowBox[{"Module", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"M", "=", "1"}], ",", "En", ",", "L", ",", "K", ",", "Q", 
         ",", " ", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "zm", ",", 
         "kr", ",", "kz", ",", " ", "\[CapitalUpsilon]r", ",", 
         "\[CapitalUpsilon]z", ",", "rp", ",", "rm", ",", "hr", ",", "hm", 
         ",", "hp", ",", "a2zp", ",", "\[Epsilon]0zp"}], "}"}], ",", "\n", 
       "\n", " ", 
       RowBox[{
        RowBox[{"En", " ", "=", " ", 
         RowBox[{"Energy", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"L", " ", "=", " ", 
         RowBox[{"AngularMomentum", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"zm", " ", "=", " ", 
         RowBox[{"Zm", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", "\n", " ", 
        RowBox[{"r1", " ", "=", " ", 
         RowBox[{"R1", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"r2", " ", "=", " ", 
         RowBox[{"R2", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"r3", " ", "=", " ", 
         RowBox[{"R3", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"r4", " ", "=", " ", 
         RowBox[{"R4", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", " ", 
        "\n", " ", "\n", " ", 
        RowBox[{"kr", " ", "=", " ", 
         RowBox[{"KR", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"kz", " ", "=", " ", 
         RowBox[{"KZ", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", "\n", " ", 
        RowBox[{"\[CapitalUpsilon]r", " ", "=", " ", 
         RowBox[{"\[CapitalUpsilon]R", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", 
        RowBox[{"\[CapitalUpsilon]z", " ", "=", " ", 
         RowBox[{"\[CapitalUpsilon]Z", "[", 
          RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
        " ", "\n", 
        RowBox[{"rp", "=", 
         RowBox[{"M", "+", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"M", "^", "2"}], "-", 
            RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\n", 
        RowBox[{"rm", "=", 
         RowBox[{"M", "-", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"M", "^", "2"}], "-", 
            RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\n", "\n", 
        RowBox[{"hr", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}]}]}], ";", "\n", 
        RowBox[{"hp", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r1", "-", "r2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r3", "-", "rp"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r1", "-", "r3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r2", "-", "rp"}], ")"}]}], ")"}]}]}], ";", "\n", 
        RowBox[{"hm", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r1", "-", "r2"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r3", "-", "rm"}], ")"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r1", "-", "r3"}], ")"}], 
            RowBox[{"(", 
             RowBox[{"r2", "-", "rm"}], ")"}]}], ")"}]}]}], ";", "\n", " ", 
        "\n", " ", "\n", 
        RowBox[{"a2zp", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"En", "^", "2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["zm", "2"]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"En", "^", "2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["zm", "2"]}], ")"}]}], ")"}]}]}], ";", "\n", 
        "\n", 
        RowBox[{"\[Epsilon]0zp", "=", 
         RowBox[{"-", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "^", "2"}], "+", 
              RowBox[{
               RowBox[{"a", "^", "2"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"En", "^", "2"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["zm", "2"]}], ")"}]}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"L", "^", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["zm", "2"]}], ")"}]}], ")"}]}], ")"}]}]}], ";",
         "\n", " ", "\n", " ", "\n", " ", "\n", " ", "\n", "\n", 
        RowBox[{
         RowBox[{"4", 
          RowBox[{"M", "^", "2"}], " ", "En"}], " ", "+", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "a2zp", " ", "En", "  ", "\[CapitalUpsilon]z"}], 
            ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"Pi", " ", "L", " ", 
             RowBox[{"Sqrt", "[", "\[Epsilon]0zp", "]"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"EllipticK", "[", "kz", "]"}], "-", " ", 
            RowBox[{"EllipticE", "[", "kz", "]"}]}], ")"}]}], " ", "+", " ", 
         "\n", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "\[CapitalUpsilon]r"}], ")"}], "/", 
           RowBox[{"(", 
            RowBox[{"Pi", " ", 
             RowBox[{"Sqrt", "[", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"En", "^", "2"}]}], ")"}], 
               RowBox[{"(", 
                RowBox[{"r1", "-", "r3"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"r2", "-", "r4"}], ")"}]}], "]"}]}], ")"}]}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"En", "/", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"r3", 
                   RowBox[{"(", 
                    RowBox[{"r1", "+", "r2", "+", "r3"}], ")"}]}], "-", 
                  RowBox[{"r1", " ", "r2"}]}], ")"}], 
                RowBox[{"EllipticK", "[", "kr", "]"}]}], "+", "\n", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"r1", "+", "r2", "+", "r3", "+", "r4"}], ")"}], 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hr", ",", "kr"}], "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r1", "-", "r3"}], ")"}], 
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r4"}], ")"}], 
                RowBox[{"EllipticE", "[", "kr", "]"}]}]}], ")"}]}], "+", "\n", 
            RowBox[{"2", "M", " ", "En", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"r3", " ", 
                RowBox[{"EllipticK", "[", "kr", "]"}]}], "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"r2", "-", "r3"}], ")"}], 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hr", ",", "kr"}], "]"}]}]}], ")"}]}], "+", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"2", "M"}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"rp", "-", "rm"}], ")"}]}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", 
                    RowBox[{"M", "^", "2"}], " ", "En"}], "-", 
                    RowBox[{"a", " ", "L"}]}], ")"}], "rp"}], "-", 
                   RowBox[{"2", "M", " ", 
                    RowBox[{"a", "^", "2"}], " ", "En"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "rp"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EllipticK", "[", "kr", "]"}], "-", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "rp"}], ")"}]}], " ", 
                   RowBox[{"EllipticPi", "[", 
                    RowBox[{"hp", ",", "kr"}], "]"}]}]}], ")"}]}], "-", "\n", 
               
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"4", 
                    RowBox[{"M", "^", "2"}], " ", "En"}], "-", 
                    RowBox[{"a", " ", "L"}]}], ")"}], "rm"}], "-", 
                   RowBox[{"2", "M", " ", 
                    RowBox[{"a", "^", "2"}], " ", "En"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"r3", "-", "rm"}], ")"}]}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"EllipticK", "[", "kr", "]"}], "-", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "r3"}], ")"}], "/", 
                    RowBox[{"(", 
                    RowBox[{"r2", "-", "rm"}], ")"}]}], " ", 
                   RowBox[{"EllipticPi", "[", 
                    RowBox[{"hm", ",", "kr"}], "]"}]}]}], ")"}]}]}], 
              ")"}]}]}], ")"}]}]}]}]}], "\n", "\n", "]"}]}]}], ";"}], 
  "\n"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalUpsilon]\[Phi]", "[", 
    RowBox[{
     RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"p_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"e_", "?", "NumericQ"}], ",", " ", 
     RowBox[{"x_", "?", "NumericQ"}]}], "]"}], " ", ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", "=", "1"}], ",", "En", ",", "L", ",", "K", ",", "Q", ",", 
       " ", "r1", ",", "r2", ",", "r3", ",", "r4", ",", "zm", ",", "kr", ",", 
       "kz", ",", " ", "\[CapitalUpsilon]r", ",", "\[CapitalUpsilon]z", ",", 
       "rp", ",", "rm", ",", "hr", ",", "hm", ",", "hp", ",", 
       "\[Epsilon]0zp"}], "}"}], ",", "\n", "\n", " ", 
     RowBox[{
      RowBox[{"En", " ", "=", " ", 
       RowBox[{"Energy", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"L", " ", "=", " ", 
       RowBox[{"AngularMomentum", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"zm", " ", "=", " ", 
       RowBox[{"Zm", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      "\n", " ", 
      RowBox[{"r1", " ", "=", " ", 
       RowBox[{"R1", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"r2", " ", "=", " ", 
       RowBox[{"R2", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"r3", " ", "=", " ", 
       RowBox[{"R3", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"r4", " ", "=", " ", 
       RowBox[{"R4", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", " ", "\n", 
      " ", "\n", " ", 
      RowBox[{"kr", " ", "=", " ", 
       RowBox[{"KR", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"kz", " ", "=", " ", 
       RowBox[{"KZ", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      "\n", " ", 
      RowBox[{"\[CapitalUpsilon]r", " ", "=", " ", 
       RowBox[{"\[CapitalUpsilon]R", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      
      RowBox[{"\[CapitalUpsilon]z", " ", "=", " ", 
       RowBox[{"\[CapitalUpsilon]Z", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", " ", 
      "\n", 
      RowBox[{"rp", "=", 
       RowBox[{"M", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\n", 
      RowBox[{"rm", "=", 
       RowBox[{"M", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\n", "\n", 
      RowBox[{"hr", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r1", "-", "r2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r1", "-", "r3"}], ")"}]}]}], ";", "\n", 
      RowBox[{"hp", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rp"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rp"}], ")"}]}], ")"}]}]}], ";", "\n", 
      RowBox[{"hm", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rm"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rm"}], ")"}]}], ")"}]}]}], ";", "\n", " ", 
      "\n", " ", "\n", "\n", 
      RowBox[{"\[Epsilon]0zp", "=", 
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "^", "2"}], "+", 
            RowBox[{
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"En", "^", "2"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["zm", "2"]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"L", "^", "2"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["zm", "2"]}], ")"}]}], ")"}]}], ")"}]}]}], ";", 
      "\n", " ", "\n", " ", "\n", " ", "\n", " ", "\n", "\n", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "\[CapitalUpsilon]z"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Pi", " ", 
           RowBox[{"Sqrt", "[", "\[Epsilon]0zp", "]"}]}], ")"}]}], " ", 
        RowBox[{"EllipticPi", "[", 
         RowBox[{
          SuperscriptBox["zm", "2"], ",", "kz"}], "]"}]}], "+", "\n", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "a", " ", "\[CapitalUpsilon]r"}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{"Pi", 
           RowBox[{"(", 
            RowBox[{"rp", "-", "rm"}], ")"}], 
           RowBox[{"Sqrt", "[", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"En", "^", "2"}]}], ")"}], 
             RowBox[{"(", 
              RowBox[{"r1", "-", "r3"}], ")"}], 
             RowBox[{"(", 
              RowBox[{"r2", "-", "r4"}], ")"}]}], "]"}]}], ")"}]}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "M", " ", "En", " ", "rp"}], " ", "-", " ", 
              RowBox[{"a", " ", "L"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"r3", "-", "rp"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EllipticK", "[", "kr", "]"}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r2", "-", "r3"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"r2", "-", "rp"}], ")"}]}], " ", 
              RowBox[{"EllipticPi", "[", 
               RowBox[{"hp", ",", "kr"}], "]"}]}]}], ")"}]}], "-", "\n", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", "M", " ", "En", " ", "rm"}], " ", "-", " ", 
              RowBox[{"a", " ", "L"}]}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"r3", "-", "rm"}], ")"}]}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"EllipticK", "[", "kr", "]"}], "-", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"r2", "-", "r3"}], ")"}], "/", 
               RowBox[{"(", 
                RowBox[{"r2", "-", "rm"}], ")"}]}], " ", 
              RowBox[{"EllipticPi", "[", 
               RowBox[{"hm", ",", "kr"}], "]"}]}]}], ")"}]}]}], ")"}]}]}]}]}],
     "\n", "\n", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9055266361103153`*^9, 3.9055269116571712`*^9, {3.905526978085863*^9, 
   3.905526978831399*^9}, 3.9055270624843817`*^9},
 CellLabel->"In[34]:=",ExpressionUUID->"2967d738-c2a9-418d-8ce1-a64ad743ad9e"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["2. Set-up quantities for NIT inspiral", "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
  3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
  3.85086727246391*^9}, {3.850868491869911*^9, 3.850868492549603*^9}, {
  3.9055276656294203`*^9, 
  3.905527674796042*^9}},ExpressionUUID->"7df564f9-0f1f-4fa4-9852-\
4e3eefbd459c"],

Cell["\<\
We define quantities relevant to the computation of the NIT inspiral.\
\>", "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.905525636308023*^9, 3.9055257005470448`*^9}, {
  3.905526651585911*^9, 3.905526710118146*^9}, {3.9055277251350803`*^9, 
  3.905527741072877*^9}},ExpressionUUID->"0490973c-734d-413d-ac05-\
d6ba5bb4ceba"],

Cell[CellGroupData[{

Cell["Oscillating terms", "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526764889296*^9}, {3.905528598110519*^9, 
  3.905528601689227*^9}},ExpressionUUID->"e1bef8c7-228f-4cd2-bb88-\
d0406b95e2c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Kappa]", " ", "=", " ", "10"}], ";", 
  RowBox[{
   RowBox[{"Yp1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", " ", "==", " ", "n", "==", " ", "0"}], ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Yp1Coeff", " ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"IC", "[", "n", "]"}], ",", 
             RowBox[{"IC", "[", "m", "]"}]}], "]"}], "]"}], " ", "[", 
          RowBox[{"p", ",", "e", ",", "x"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", "qr"}], " ", "+", " ", 
             RowBox[{"m", " ", "qz"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}]}], "]"}], " ", "//",
     "Re"}]}], ";", 
  RowBox[{
   RowBox[{"Ye1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", " ", "==", " ", "n", "==", " ", "0"}], ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Ye1Coeff", " ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"IC", "[", "n", "]"}], ",", 
             RowBox[{"IC", "[", "m", "]"}]}], "]"}], "]"}], " ", "[", 
          RowBox[{"p", ",", "e", ",", "x"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", "qr"}], " ", "+", " ", 
             RowBox[{"m", " ", "qz"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}]}], "]"}], " ", "//",
     "Re"}]}], ";", 
  RowBox[{
   RowBox[{"Yx1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"m", " ", "==", " ", "n", "==", " ", "0"}], ",", "0", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"Yx1Coeff", " ", "[", 
           RowBox[{"[", 
            RowBox[{
             RowBox[{"IC", "[", "n", "]"}], ",", 
             RowBox[{"IC", "[", "m", "]"}]}], "]"}], "]"}], " ", "[", 
          RowBox[{"p", ",", "e", ",", "x"}], "]"}], 
         RowBox[{"Exp", "[", 
          RowBox[{"I", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"n", " ", "qr"}], " ", "+", " ", 
             RowBox[{"m", " ", "qz"}]}], ")"}]}], "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"n", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"m", ",", 
        RowBox[{"-", "\[Kappa]"}], ",", "\[Kappa]"}], "}"}]}], "]"}], " ", "//",
     "Re"}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalPi]p1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NITGp1", "[", 
      RowBox[{"p", ",", "e", ",", "x"}], "]"}]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalPi]e1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NITGe1", "[", 
      RowBox[{"p", ",", "e", ",", "x"}], "]"}]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalPi]x1", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     RowBox[{"NITGx1", "[", 
      RowBox[{"p", ",", "e", ",", "x"}], "]"}]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]\[CurlyPhi]r", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[CapitalUpsilon]R", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"\[CapitalDelta]\[CurlyPhi]z", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[CapitalUpsilon]Z", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";", 
  RowBox[{
   RowBox[{"\[CapitalDelta]\[CurlyPhi]\[Phi]", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[CapitalUpsilon]\[Phi]", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}], 
      RowBox[{"\[CapitalGamma]", "[", 
       RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]]}], " ", 
    RowBox[{"Zt", "[", 
     RowBox[{"a", ",", "p", ",", "e", ",", "x", ",", "qr", ",", "qz"}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9055266361103153`*^9, {3.90553012930936*^9, 3.905530184038301*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0325bcf2-6452-433f-aaec-6ada144f9915"]
}, Closed]],

Cell[CellGroupData[{

Cell[TextData[{
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "t"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "46a30abc-f180-4899-9b22-f0717389eb32"],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["Z", "\[Phi]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "2b70c071-07d5-4094-a4af-55c1d9e9897b"]
}], "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526764889296*^9}, {3.905528598110519*^9, 
  3.90552862690867*^9}},ExpressionUUID->"0094eec6-33fc-4995-9b7f-\
193a2cf53e8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"Zt", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", " ", "=", " ", "1"}], ",", "kr", ",", "kz", ",", 
       "\[Psi]r", ",", "\[Psi]z", ",", " ", "En", ",", "L", ",", "r1", ",", 
       "r2", ",", "r3", ",", "r4", ",", "zp", ",", "rp", ",", "rm", ",", "hr",
        ",", "hp", ",", "hm", ",", "tr", ",", "tz"}], "}"}], ",", "\n", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"En", " ", "=", " ", 
       RowBox[{"Energy", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L", " ", "=", " ", 
       RowBox[{"AngularMomentum", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
      "\[IndentingNewLine]", 
      RowBox[{"r1", " ", "=", " ", 
       RowBox[{"R1", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r2", " ", "=", " ", 
       RowBox[{"R2", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r3", " ", "=", " ", 
       RowBox[{"R3", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r4", " ", "=", " ", 
       RowBox[{"R4", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kr", " ", "=", " ", 
       RowBox[{"KR", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", "\n", 
      RowBox[{"zp", " ", "=", " ", 
       RowBox[{"Zp", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kz", " ", "=", " ", 
       RowBox[{"KZ", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rp", "=", 
       RowBox[{"M", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rm", "=", 
       RowBox[{"M", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hr", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r1", "-", "r2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r1", "-", "r3"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hp", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rp"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rp"}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hm", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rm"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rm"}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Psi]r", " ", "=", " ", 
       RowBox[{"JacobiAmplitude", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EllipticK", "[", "kr", "]"}], "/", "\[Pi]"}], " ", "qr"}],
          ",", "kr"}], "]"}]}], ";", "\[IndentingNewLine]", "\n", 
      RowBox[{"tr", " ", "=", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "En"}], "/", 
         RowBox[{"Sqrt", "[", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"En", "^", "2"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", "r4"}], ")"}]}], "]"}]}], " ", 
        RowBox[{"(", "\n", 
         RowBox[{
          RowBox[{"4", 
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{"hr", ",", "kr"}], "]"}], " ", 
              RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{"hr", ",", "\[Psi]r", ",", "kr"}], "]"}]}], ")"}]}], 
          "\n", "-", 
          RowBox[{"4", " ", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"r2", "-", "r3"}], ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"rp", "-", "rm"}], ")"}]}], " ", 
           RowBox[{"(", "\n", 
            RowBox[{
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{"1", "/", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "r2"}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "rm"}], "+", "r3"}], ")"}]}], ")"}]}], 
                ")"}]}], 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"a", "^", "2"}]}], "+", 
                RowBox[{"rm", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a", " ", "L"}], ")"}], "/", "En"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{"hm", ",", "kr"}], "]"}], " ", 
                 RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hm", ",", "\[Psi]r", ",", "kr"}], "]"}]}], " ", 
               ")"}]}], "\n", "+", 
             RowBox[{
              RowBox[{"1", "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "rp"}], "+", "r2"}], ")"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "rp"}], "+", "r3"}], ")"}]}], ")"}]}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "2"}], " ", 
                 RowBox[{"a", "^", "2"}]}], "+", 
                RowBox[{"rp", " ", 
                 RowBox[{"(", 
                  RowBox[{"4", "-", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{"a", " ", "L"}], ")"}], "/", "En"}]}], ")"}]}]}], 
               ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"EllipticPi", "[", 
                  RowBox[{"hp", ",", "kr"}], "]"}], " ", 
                 RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hp", ",", "\[Psi]r", ",", "kr"}], "]"}]}], 
               ")"}]}]}], "\n", ")"}]}], "\n", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r2", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r1", "+", "r2", "+", "r3", "+", "r4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"EllipticPi", "[", 
               RowBox[{"hr", ",", "kr"}], "]"}], " ", 
              RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
             RowBox[{"EllipticPi", "[", 
              RowBox[{"hr", ",", "\[Psi]r", ",", "kr"}], "]"}]}], " ", 
            ")"}]}], "\n", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"r1", "-", "r3"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"r2", "-", "r4"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"EllipticE", "[", "kr", "]"}], " ", 
              RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
             RowBox[{"EllipticE", "[", 
              RowBox[{"\[Psi]r", ",", "kr"}], "]"}], "+", 
             RowBox[{"hr", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Sin", "[", "\[Psi]r", "]"}], 
                  RowBox[{"Cos", "[", "\[Psi]r", "]"}], " ", 
                  RowBox[{"Sqrt", "[", 
                   RowBox[{"1", "-", 
                    RowBox[{"kr", " ", 
                    RowBox[{
                    RowBox[{"Sin", "[", "\[Psi]r", "]"}], "^", "2"}]}]}], 
                   "]"}]}], ")"}], "/", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"hr", " ", 
                   RowBox[{
                    RowBox[{"Sin", "[", "\[Psi]r", "]"}], "^", "2"}]}]}], 
                 ")"}]}], ")"}]}]}], ")"}]}]}], " ", ")"}]}]}], ";", "\n", 
      "\n", 
      RowBox[{"\[Psi]z", " ", "=", " ", 
       RowBox[{"JacobiAmplitude", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EllipticK", "[", "kz", "]"}], " ", 
          RowBox[{"2", "/", "\[Pi]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qz", "+", 
            RowBox[{"\[Pi]", "/", "2"}]}], ")"}]}], ",", "kz"}], "]"}]}], ";",
       "\[IndentingNewLine]", 
      RowBox[{"tz", "=", " ", 
       RowBox[{
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"En", "^", "2"}]}], ")"}]}], " ", "En", " ", "zp", " ", 
        RowBox[{"(", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticE", "[", "kz", "]"}], "2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qz", "+", 
               RowBox[{"\[Pi]", "/", "2"}]}], ")"}], "/", "\[Pi]"}], ")"}]}], 
          "-", 
          RowBox[{"EllipticE", "[", 
           RowBox[{"\[Psi]z", ",", "kz"}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{
       RowBox[{"-", "tr"}], " ", "-", " ", "tz"}]}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Z\[Phi]", "[", 
    RowBox[{"a_", ",", "p_", ",", "e_", ",", "x_", ",", "qr_", ",", "qz_"}], 
    "]"}], ":=", " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"M", " ", "=", " ", "1"}], ",", "kr", ",", "\[Psi]r", ",", 
       "\[Psi]z", ",", "En", ",", "L", ",", "r1", ",", "r2", ",", "r3", ",", 
       "r4", ",", "rp", ",", "rm", ",", "hr", ",", "hp", ",", "hm", ",", ",", 
       "zm", ",", "zp", ",", "kz", ",", "\[Phi]r", ",", "\[Phi]z"}], "}"}], 
     ",", "\n", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"En", " ", "=", " ", 
       RowBox[{"Energy", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"L", " ", "=", " ", 
       RowBox[{"AngularMomentum", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", "\n", 
      "\[IndentingNewLine]", 
      RowBox[{"r1", " ", "=", " ", 
       RowBox[{"R1", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r2", " ", "=", " ", 
       RowBox[{"R2", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r3", " ", "=", " ", 
       RowBox[{"R3", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"r4", " ", "=", " ", 
       RowBox[{"R4", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kr", " ", "=", " ", 
       RowBox[{"KR", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"rp", "=", 
       RowBox[{"M", "+", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"rm", "=", 
       RowBox[{"M", "-", 
        RowBox[{"Sqrt", "[", 
         RowBox[{
          RowBox[{"M", "^", "2"}], "-", 
          RowBox[{"a", "^", "2"}]}], "]"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hr", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"r1", "-", "r2"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{"r1", "-", "r3"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"hp", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rp"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rp"}], ")"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"hm", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r2"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r3", "-", "rm"}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"r1", "-", "r3"}], ")"}], 
          RowBox[{"(", 
           RowBox[{"r2", "-", "rm"}], ")"}]}], ")"}]}]}], ";", "\n", "\n", 
      RowBox[{"zm", " ", "=", " ", 
       SqrtBox[
        RowBox[{"1", "-", 
         SuperscriptBox["x", "2"]}]]}], ";", "\n", 
      RowBox[{"zp", " ", "=", " ", 
       RowBox[{"Zp", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"kz", " ", "=", " ", 
       RowBox[{"KZ", "[", 
        RowBox[{"a", ",", "p", ",", "e", ",", "x"}], "]"}]}], ";", 
      "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Psi]r", "=", " ", 
       RowBox[{"JacobiAmplitude", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"EllipticK", "[", "kr", "]"}], "/", "\[Pi]"}], " ", "qr"}],
          ",", "kr"}], "]"}]}], ";", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", 
      RowBox[{"\[Phi]r", " ", "=", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"2", " ", "a", " ", "En", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{"-", "1"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "rm"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "rm"}], "+", "r3"}], ")"}]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rm"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", " ", "L"}], ")"}], "/", "En"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hm", ",", "kr"}], "]"}], " ", 
                RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
               RowBox[{"EllipticPi", "[", 
                RowBox[{"hm", ",", "\[Psi]r", ",", "kr"}], "]"}]}], ")"}]}], 
            "\n", "+", 
            RowBox[{
             RowBox[{"1", "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "rp"}], "+", "r2"}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "rp"}], "+", "r3"}], ")"}]}], ")"}]}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"2", " ", "rp"}], "-", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"a", " ", "L"}], ")"}], "/", "En"}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"r2", "-", "r3"}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"EllipticPi", "[", 
                 RowBox[{"hp", ",", "kr"}], "]"}], " ", 
                RowBox[{"qr", "/", "\[Pi]"}]}], "-", 
               RowBox[{"EllipticPi", "[", 
                RowBox[{"hp", ",", "\[Psi]r", ",", "kr"}], "]"}]}], " ", 
              ")"}]}]}], ")"}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "rm"}], "+", "rp"}], ")"}], " ", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"En", "^", "2"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r1", "-", "r3"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"r2", "-", "r4"}], ")"}]}], "]"}]}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", "\n", 
      RowBox[{"\[Psi]z", " ", "=", " ", 
       RowBox[{"JacobiAmplitude", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"EllipticK", "[", "kz", "]"}], " ", 
          RowBox[{"2", "/", "\[Pi]"}], " ", 
          RowBox[{"(", 
           RowBox[{"qz", "+", 
            RowBox[{"\[Pi]", "/", "2"}]}], ")"}]}], ",", "kz"}], "]"}]}], ";",
       "\[IndentingNewLine]", "\[IndentingNewLine]", 
      RowBox[{"\[Phi]z", " ", "=", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "1"}], "/", "zp"}], " ", "L", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"EllipticPi", "[", 
            RowBox[{
             RowBox[{"zm", "^", "2"}], ",", "kz"}], "]"}], "2", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"qz", "+", 
               RowBox[{"\[Pi]", "/", "2"}]}], ")"}], "/", "\[Pi]"}], ")"}]}], 
          "-", 
          RowBox[{"EllipticPi", "[", 
           RowBox[{
            RowBox[{"zm", "^", "2"}], ",", "\[Psi]z", ",", "kz"}], "]"}]}], 
         ")"}]}]}], ";", "\n", "\n", 
      RowBox[{
       RowBox[{"-", "\[Phi]r"}], " ", "-", " ", "\[Phi]z"}]}]}], "\n", 
    "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.9055266361103153`*^9, {3.9055288012450933`*^9, 3.905528811338099*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"a96e9a69-9e51-4701-8490-459b6330d335"]
}, Closed]],

Cell[CellGroupData[{

Cell["Function to compute post-adiabatic inspiral", "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526764889296*^9}, {3.905528598110519*^9, 
  3.90552862690867*^9}, {3.9055286657500143`*^9, 3.905528670238021*^9}, {
  3.905528713431918*^9, 
  3.9055287577536383`*^9}},ExpressionUUID->"f7e68b68-4dbd-4687-92cb-\
430f1b79957b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NITInspiralGeneric", "[", 
   RowBox[{
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"p0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"e0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"x0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Psi]r0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Psi]\[Theta]0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"tmax_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"pmin_", "?", "NumericQ"}], ",", "  ", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "evolutionEquations", ",", " ", "initialConditions", ",", "qr0", ",", 
      "qz0", ",", "psol", ",", "esol", ",", "xsol", ",", "\[CurlyPhi]rsol", 
      ",", "\[CurlyPhi]zsol", ",", "\[CurlyPhi]\[Phi]sol", ",", "p", ",", "e",
       ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", ",", 
      "\[CurlyPhi]\[Phi]", ",", "t", ",", " ", "\n", "Ensol", ",", " ", 
      "Lsol", ",", " ", "Qsol", ",", " ", "rsol", ",", "\[Theta]sol", ",", 
      "\[Psi]rsol", ",", "\[Psi]\[Theta]sol"}], "}"}], ",", 
    "\[IndentingNewLine]", "\n", 
    RowBox[{
     RowBox[{"qr0", " ", "=", "0"}], ";", "\n", 
     RowBox[{"qz0", " ", "=", " ", "0"}], ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Transformed", " ", "Initial", " ", "Conditions"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"initialConditions", " ", "=", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"p0", " ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Yp1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]p1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"e0", " ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ye1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]e1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], " ", ",", "\n", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"x0", "  ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Yx1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]x1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], " ", ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[CurlyPhi]r", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"qr0", " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]r", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"\[CurlyPhi]z", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"qz0", " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]z", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[CurlyPhi]\[Phi]", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"\[Phi]0", " ", "+", " ", 
          RowBox[{"Z\[Phi]", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}], " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]\[Phi]", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Transformed", " ", "Orbital", " ", "Element", " ", "Evolution", " ", 
       "Equations"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"evolutionEquations", " ", "=", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"p", "'"}], "[", "t", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"pfluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "'"}], "[", "t", "]"}], " ", "\[Equal]", "   ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"efluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], " ", "\[Equal]", "  ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"xfluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]r", "'"}], "[", "t", "]"}], " ", "\[Equal]", 
         " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalUpsilon]R", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
           RowBox[{"\[CapitalGamma]", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}], " ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"NIT\[CapitalOmega]r1", "[", 
            RowBox[{
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]z", "'"}], "[", "t", "]"}], " ", "\[Equal]", 
         " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalUpsilon]Z", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
           RowBox[{"\[CapitalGamma]", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}], " ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"NIT\[CapitalOmega]z1", "[", 
            RowBox[{
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]\[Phi]", "'"}], "[", "t", "]"}], " ", 
         "\[Equal]", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"\[CapitalUpsilon]\[Phi]", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
           RowBox[{"\[CapitalGamma]", "[", 
            RowBox[{"a", ",", 
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}], "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"NIT\[CapitalOmega]\[Phi]1", "[", 
            RowBox[{
             RowBox[{"p", "[", "t", "]"}], ",", " ", 
             RowBox[{"e", "[", "t", "]"}], ",", " ", 
             RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"(*", 
      RowBox[{"Solving", " ", "the", " ", "Equations"}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "psol", ",", "esol", ",", "xsol", ",", "\[CurlyPhi]rsol", ",", 
         "\[CurlyPhi]zsol", ",", "\[CurlyPhi]\[Phi]sol"}], "}"}], "}"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "p", ",", "e", ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", 
         ",", "\[CurlyPhi]\[Phi]"}], "}"}], "/.", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"evolutionEquations", ",", "initialConditions"}], "]"}], 
           ",", " ", 
           RowBox[{"WhenEvent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p", "[", "t", "]"}], " ", "-", " ", "pmin"}], " ", 
              "\[Equal]", " ", "0"}], ",", " ", "\"\<StopIntegration\>\""}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "p", ",", "e", ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", 
           ",", "\[CurlyPhi]\[Phi]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opts", "}"}], ",", 
           RowBox[{"Options", "[", "NDSolve", "]"}]}], "]"}]}], "]"}]}]}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ensol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"Energy", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Lsol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"AngularMomentum", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"Qsol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"CarterConstant", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", " ", "a"}], ",", 
       RowBox[{"\"\<p\>\"", " ", "\[Rule]", " ", "psol"}], ",", " ", 
       RowBox[{"\"\<e\>\"", " ", "\[Rule]", " ", "esol"}], ",", " ", 
       RowBox[{"\"\<x\>\"", " ", "\[Rule]", " ", "xsol"}], ",", 
       RowBox[{"\"\<\[CurlyPhi]r\>\"", "\[Rule]", " ", "\[CurlyPhi]rsol"}], 
       ",", " ", 
       RowBox[{"\"\<\[CurlyPhi]z\>\"", "\[Rule]", " ", "\[CurlyPhi]zsol"}], 
       ",", 
       RowBox[{
       "\"\<\[CurlyPhi]\[Phi]\>\"", "\[Rule]", " ", "\[CurlyPhi]\[Phi]sol"}], 
       ",", "\n", " ", 
       RowBox[{"\"\<En\>\"", "\[Rule]", " ", "Ensol"}], ",", " ", 
       RowBox[{"\"\<L\>\"", "\[Rule]", " ", "Lsol"}], ",", 
       RowBox[{"\"\<Q\>\"", "\[Rule]", " ", "Qsol"}], ",", 
       RowBox[{"\"\<limit\>\"", " ", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"psol", "[", "\"\<Domain\>\"", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "|>"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{3.9055266361103153`*^9, 3.905528737800349*^9},
 CellLabel->"In[42]:=",ExpressionUUID->"b52456ea-089f-4c70-9597-7775ab48de87"]
}, Closed]],

Cell[CellGroupData[{

Cell["Function to compute adiabatic inspiral", "Subsubsection",
 CellChangeTimes->{{3.826809504731682*^9, 3.826809510219199*^9}, {
  3.826817136397505*^9, 3.8268171370532084`*^9}, {3.826818066010725*^9, 
  3.826818067049958*^9}, {3.905525626569837*^9, 3.905525630906023*^9}, {
  3.905526713449712*^9, 3.905526764889296*^9}, {3.905528598110519*^9, 
  3.90552862690867*^9}, {3.9055286657500143`*^9, 3.905528670238021*^9}, {
  3.905528713431918*^9, 
  3.905528754416923*^9}},ExpressionUUID->"f26eb1a3-c8ac-4ce6-8176-\
bf4f0d0a4317"],

Cell[BoxData[
 RowBox[{
  RowBox[{"AdiabaticInspiral", "[", 
   RowBox[{
    RowBox[{"\[Epsilon]_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"a_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"p0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"e0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"x0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Psi]r0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Psi]\[Theta]0_", "?", "NumericQ"}], ",", 
    RowBox[{"\[Phi]0_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"tmax_", "?", "NumericQ"}], ",", " ", 
    RowBox[{"pmin_", "?", "NumericQ"}], ",", "  ", 
    RowBox[{"opts", ":", 
     RowBox[{"OptionsPattern", "[", "]"}]}]}], "]"}], ":=", " ", "\n", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "evolutionEquations", ",", " ", "initialConditions", ",", "qr0", ",", 
      "qz0", ",", "psol", ",", "esol", ",", "xsol", ",", "\[CurlyPhi]rsol", 
      ",", "\[CurlyPhi]zsol", ",", "\[CurlyPhi]\[Phi]sol", ",", "p", ",", "e",
       ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", ",", 
      "\[CurlyPhi]\[Phi]", ",", "t", ",", " ", "\n", "Ensol", ",", " ", 
      "Lsol", ",", " ", "Qsol", ",", " ", "rsol", ",", "\[Theta]sol", ",", 
      "\[Psi]rsol", ",", "\[Psi]\[Theta]sol"}], "}"}], ",", 
    "\[IndentingNewLine]", "\n", 
    RowBox[{
     RowBox[{"qr0", " ", "=", "0"}], ";", "\n", 
     RowBox[{"qz0", " ", "=", "0"}], ";", "\n", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{"Transformed", " ", "Initial", " ", "Conditions"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"initialConditions", " ", "=", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"p", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"p0", " ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Yp1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]p1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], ",", " ", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"e", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"e0", "  ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Ye1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]e1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"x", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"x0", "  ", "+", " ", 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Yx1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}], " ", "+", " ", 
             RowBox[{"\[CapitalPi]x1", "[", 
              RowBox[{
              "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
              "]"}]}], ")"}]}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[CurlyPhi]r", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"qr0", " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]r", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{"\[CurlyPhi]z", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"qz0", " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]z", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"\[CurlyPhi]\[Phi]", "[", "0", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"\[Phi]0", " ", "+", " ", 
          RowBox[{"Z\[Phi]", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}], " ", "+", " ", 
          RowBox[{"\[CapitalDelta]\[CurlyPhi]\[Phi]", "[", 
           RowBox[{
           "a", ",", "p0", ",", "e0", ",", "x0", ",", "qr0", ",", "qz0"}], 
           "]"}]}]}]}], "}"}]}], ";", "\[IndentingNewLine]", 
     "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
      "Transformed", " ", "Orbital", " ", "Element", " ", "Evolution", " ", 
       "Equations"}], "*)"}], "\[IndentingNewLine]", 
     RowBox[{"evolutionEquations", " ", "=", " ", "\[IndentingNewLine]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"p", "'"}], "[", "t", "]"}], " ", "\[Equal]", " ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"pfluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"e", "'"}], "[", "t", "]"}], " ", "\[Equal]", "   ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"efluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"x", "'"}], "[", "t", "]"}], " ", "\[Equal]", "  ", 
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"xfluxRRInterp", "[", 
           RowBox[{
            RowBox[{"p", "[", "t", "]"}], ",", 
            RowBox[{"e", "[", "t", "]"}], ",", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]r", "'"}], "[", "t", "]"}], " ", "\[Equal]", 
         " ", 
         RowBox[{
          RowBox[{"\[CapitalUpsilon]R", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], " ", ",", "\n", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]z", "'"}], "[", "t", "]"}], " ", "\[Equal]", 
         " ", 
         RowBox[{
          RowBox[{"\[CapitalUpsilon]Z", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}], " ", ",", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"\[CurlyPhi]\[Phi]", "'"}], "[", "t", "]"}], " ", 
         "\[Equal]", " ", 
         RowBox[{
          RowBox[{"\[CapitalUpsilon]\[Phi]", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}], "/", 
          RowBox[{"\[CapitalGamma]", "[", 
           RowBox[{"a", ",", 
            RowBox[{"p", "[", "t", "]"}], ",", " ", 
            RowBox[{"e", "[", "t", "]"}], ",", " ", 
            RowBox[{"x", "[", "t", "]"}]}], "]"}]}]}]}], "}"}]}], ";", 
     "\[IndentingNewLine]", "\n", 
     RowBox[{"(*", 
      RowBox[{"Solving", " ", "the", " ", "Equations"}], "*)"}], 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
        "psol", ",", "esol", ",", "xsol", ",", "\[CurlyPhi]rsol", ",", 
         "\[CurlyPhi]zsol", ",", "\[CurlyPhi]\[Phi]sol"}], "}"}], "}"}], " ", 
      "=", " ", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
        "p", ",", "e", ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", 
         ",", "\[CurlyPhi]\[Phi]"}], "}"}], "/.", 
       RowBox[{"NDSolve", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Join", "[", 
            RowBox[{"evolutionEquations", ",", "initialConditions"}], "]"}], 
           ",", " ", 
           RowBox[{"WhenEvent", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"p", "[", "t", "]"}], " ", "-", " ", "pmin"}], " ", 
              "\[Equal]", " ", "0"}], ",", " ", "\"\<StopIntegration\>\""}], 
            "]"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
          "p", ",", "e", ",", "x", ",", "\[CurlyPhi]r", ",", "\[CurlyPhi]z", 
           ",", "\[CurlyPhi]\[Phi]"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "tmax"}], "}"}], ",", 
         RowBox[{"FilterRules", "[", 
          RowBox[{
           RowBox[{"{", "opts", "}"}], ",", 
           RowBox[{"Options", "[", "NDSolve", "]"}]}], "]"}]}], "]"}]}]}], 
     ";", "\n", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Ensol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"Energy", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Lsol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"AngularMomentum", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", "\n", 
     RowBox[{
      RowBox[{"Qsol", "[", "\[Lambda]_", "]"}], " ", ":=", " ", 
      RowBox[{"CarterConstant", "[", 
       RowBox[{"a", ",", 
        RowBox[{"psol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"esol", "[", "\[Lambda]", "]"}], ",", 
        RowBox[{"xsol", "[", "\[Lambda]", "]"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "\[IndentingNewLine]", 
     RowBox[{"<|", 
      RowBox[{
       RowBox[{"\"\<a\>\"", "\[Rule]", " ", "a"}], ",", 
       RowBox[{"\"\<p\>\"", " ", "\[Rule]", " ", "psol"}], ",", " ", 
       RowBox[{"\"\<e\>\"", " ", "\[Rule]", " ", "esol"}], ",", " ", 
       RowBox[{"\"\<x\>\"", " ", "\[Rule]", " ", "xsol"}], ",", 
       RowBox[{"\"\<\[CurlyPhi]r\>\"", "\[Rule]", " ", "\[CurlyPhi]rsol"}], 
       ",", " ", 
       RowBox[{"\"\<\[CurlyPhi]z\>\"", "\[Rule]", " ", "\[CurlyPhi]zsol"}], 
       ",", 
       RowBox[{
       "\"\<\[CurlyPhi]\[Phi]\>\"", "\[Rule]", " ", "\[CurlyPhi]\[Phi]sol"}], 
       ",", "\n", " ", 
       RowBox[{"\"\<En\>\"", "\[Rule]", " ", "Ensol"}], ",", " ", 
       RowBox[{"\"\<L\>\"", "\[Rule]", " ", "Lsol"}], ",", 
       RowBox[{"\"\<Q\>\"", "\[Rule]", " ", "Qsol"}], ",", 
       RowBox[{"\"\<limit\>\"", " ", "\[Rule]", " ", 
        RowBox[{
         RowBox[{"psol", "[", "\"\<Domain\>\"", "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"1", ",", "2"}], "]"}], "]"}]}]}], "|>"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{3.9055266361103153`*^9, 3.905528737800349*^9, 
  3.9055287759923077`*^9},
 CellLabel->"In[43]:=",ExpressionUUID->"7c36b792-e39b-42a0-bbf0-b339d0ad9743"]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3. Compute inspiral", "Section",
 CellChangeTimes->{{3.8492201627780113`*^9, 3.849220167961289*^9}, {
  3.849220355769143*^9, 3.8492203565445137`*^9}, {3.850867265694541*^9, 
  3.85086727246391*^9}, {3.850868491869911*^9, 3.850868492549603*^9}, {
  3.850984501125841*^9, 3.8509845271011744`*^9}, {3.851030634463358*^9, 
  3.851030634613914*^9}, {3.9055276884444647`*^9, 
  3.9055276956027117`*^9}},ExpressionUUID->"2d0eea56-9c97-4ac0-a533-\
3e7166e56cfa"],

Cell["\<\
The adiabatic and post-adiabatic inspirals are computed below.\
\>", "Text",
 CellChangeTimes->{{3.850867286319309*^9, 3.850867291975163*^9}, {
  3.850867794776292*^9, 3.850867796991591*^9}, {3.850868472718545*^9, 
  3.850868480885734*^9}, {3.905525636308023*^9, 3.9055257005470448`*^9}, {
  3.905526651585911*^9, 3.905526710118146*^9}, {3.905531271876239*^9, 
  3.905531284006236*^9}, {3.905535710231283*^9, 
  3.905535715170208*^9}},ExpressionUUID->"bceccac6-cfde-46f6-a180-\
c312c0b553c6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Epsilon]", " ", "=", " ", 
   SuperscriptBox["10", 
    RowBox[{"-", "2"}]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a", " ", "=", " ", "0.7"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p0", " ", "=", " ", "9.95"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"e0", " ", "=", " ", "0.22"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"x0", " ", "=", " ", "0.699"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]r0", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Psi]\[Theta]0", " ", "=", " ", "0"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", " ", "=", " ", "0"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pmin", " ", "=", "3.45"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"tmax", " ", "=", "16500"}], ";"}]}], "Input",
 CellChangeTimes->{{3.87223782869213*^9, 3.8722379063103385`*^9}, {
   3.872238070566307*^9, 3.872238071203739*^9}, {3.8722405557195415`*^9, 
   3.8722405560205383`*^9}, {3.8829505236328773`*^9, 
   3.8829505255633383`*^9}, {3.882950612278981*^9, 3.882950612368465*^9}, {
   3.8829559263441467`*^9, 3.8829559303317966`*^9}, {3.883048273958744*^9, 
   3.88304829525629*^9}, {3.883048807198463*^9, 3.8830488072982607`*^9}, 
   3.883048848850686*^9, {3.883049033325955*^9, 3.883049037941429*^9}, {
   3.884786162406209*^9, 3.884786176424172*^9}, {3.884955264820971*^9, 
   3.884955320401396*^9}, {3.888921121065271*^9, 3.888921138186385*^9}, 
   3.898360362508773*^9, {3.8983604695744457`*^9, 3.898360470247658*^9}, 
   3.901360013251957*^9, {3.901360075296672*^9, 3.90136011913328*^9}, {
   3.901360203021862*^9, 3.9013602341850367`*^9}, {3.9013603628062162`*^9, 
   3.90136037061451*^9}, {3.9013604111117363`*^9, 3.90136042156171*^9}, {
   3.901361060915184*^9, 3.901361061912327*^9}, {3.901362466031403*^9, 
   3.90136248308992*^9}, {3.901362696502282*^9, 3.90136269776822*^9}, {
   3.901565677691024*^9, 3.901565680498782*^9}, {3.906104846544648*^9, 
   3.906104846826993*^9}, {3.9061051068562117`*^9, 3.906105111608922*^9}, {
   3.906105160357451*^9, 3.906105161028233*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"5a06eb36-5e5d-4c7a-bb8d-c2e77bba136b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NIT", " ", "=", " ", 
   RowBox[{"NITInspiralGeneric", "[", 
    RowBox[{
    "\[Epsilon]", ",", " ", "a", ",", " ", "p0", ",", " ", "e0", ",", " ", 
     "x0", ",", "\[Psi]r0", ",", "\[Psi]\[Theta]0", ",", "\[Phi]0", ",", " ", 
     "tmax", ",", " ", "pmin", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AccuracyGoal", "->", " ", "13"}], ",", " ", 
       RowBox[{"PrecisionGoal", "->", " ", "13"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.872237308494381*^9, 3.8722374223012958`*^9}, {
  3.872237882691537*^9, 3.872237929505407*^9}, {3.8722385870488033`*^9, 
  3.8722385877902813`*^9}, {3.8722404919907055`*^9, 3.872240512863567*^9}, {
  3.882950529119227*^9, 3.882950530829797*^9}, {3.8829506060442*^9, 
  3.882950614902795*^9}, {3.882955789036292*^9, 3.882955799798169*^9}, {
  3.882955918307239*^9, 3.882955919860177*^9}, {3.8829562647813787`*^9, 
  3.8829562806447277`*^9}, {3.88304830223298*^9, 3.883048313674179*^9}, {
  3.905530254449431*^9, 3.905530261123127*^9}, {3.905531173141123*^9, 
  3.905531174739991*^9}, {3.906105198005067*^9, 
  3.906105198118092*^9}},ExpressionUUID->"89b1e279-6896-4d98-8233-\
5d06c2733b5b"],

Cell["", "Text",
 CellChangeTimes->{{3.905530251714589*^9, 
  3.905530252891677*^9}},ExpressionUUID->"040f30f9-0542-479e-9c03-\
0d89cc9dfb26"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ad", " ", "=", " ", 
   RowBox[{"AdiabaticInspiral", "[", 
    RowBox[{
    "\[Epsilon]", ",", " ", "a", ",", " ", "p0", ",", " ", "e0", ",", " ", 
     "x0", ",", "\[Psi]r0", ",", "\[Psi]\[Theta]0", ",", "\[Phi]0", ",", " ", 
     "tmax", ",", " ", "pmin", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"AccuracyGoal", "->", " ", "13"}], ",", " ", 
       RowBox[{"PrecisionGoal", "->", " ", "13"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.872237308494381*^9, 3.8722374223012958`*^9}, {
  3.872237882691537*^9, 3.872237929505407*^9}, {3.8722385870488033`*^9, 
  3.8722385877902813`*^9}, {3.8722404919907055`*^9, 3.872240512863567*^9}, {
  3.882950529119227*^9, 3.882950530829797*^9}, {3.8829506060442*^9, 
  3.882950614902795*^9}, {3.882955789036292*^9, 3.882955799798169*^9}, {
  3.882955918307239*^9, 3.882955919860177*^9}, {3.8829562647813787`*^9, 
  3.8829562806447277`*^9}, {3.88304830223298*^9, 3.883048313674179*^9}, {
  3.884955471244177*^9, 3.8849554910523357`*^9}, {3.905530259851324*^9, 
  3.9055302624853067`*^9}, {3.905531169642829*^9, 3.90553117989474*^9}, {
  3.906105199397909*^9, 
  3.906105199505103*^9}},ExpressionUUID->"f56190e5-333c-40eb-a894-\
244dd53ac745"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{985, 967},
WindowMargins->{{Automatic, 62}, {Automatic, 0}},
Magnification:>1.25 Inherited,
FrontEndVersion->"13.0 for Mac OS X ARM (64-bit) (December 2, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Book"}, "Monograph.nb", 
  CharacterEncoding -> "UTF-8"],
PrivateNotebookOptions -> {"NotebookAuthor" -> ""},
ExpressionUUID->"d5f0a258-2e79-40fb-a331-0a576f1ba052"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 840, 18, 260, "BookChapterTitle",ExpressionUUID->"1288bdf7-e2dc-4bb3-bbbb-425ff269413d"],
Cell[CellGroupData[{
Cell[1423, 42, 627, 13, 47, "Subtitle",ExpressionUUID->"6aa03bef-f8bf-448f-a835-063514b4c14d"],
Cell[2053, 57, 992, 22, 88, "Subtitle",ExpressionUUID->"d7ace88e-97b7-40d1-968b-31dc7ae2378a"],
Cell[3048, 81, 1188, 19, 108, "Subtitle",ExpressionUUID->"eb0f381c-5587-442b-942a-df7e5aba1b28"],
Cell[CellGroupData[{
Cell[4261, 104, 439, 7, 85, "Section",ExpressionUUID->"b1696540-6627-4948-ba6d-9d5fb4f58ec9"],
Cell[4703, 113, 1635, 40, 60, "Text",ExpressionUUID->"6df0c0fa-10dd-4d39-9938-6409cbada254"],
Cell[CellGroupData[{
Cell[6363, 157, 923, 29, 33, "Subsubsection",ExpressionUUID->"1b7c877e-7454-4452-a886-26dfc662929e"],
Cell[7289, 188, 4300, 120, 351, "Input",ExpressionUUID->"0de15721-498b-4799-9958-ba671c2104d2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11626, 313, 314, 5, 32, "Subsubsection",ExpressionUUID->"5fc55468-1914-4f21-9120-57ac2e95bb23"],
Cell[11943, 320, 2543, 67, 303, "Input",ExpressionUUID->"efadf70c-221c-4cde-94d8-99476ceb62a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14523, 392, 342, 5, 32, "Subsubsection",ExpressionUUID->"d8e9ea27-8e04-4472-8312-e12710a43703"],
Cell[14868, 399, 936, 24, 39, "Text",ExpressionUUID->"0c1d989c-3883-4de8-83e6-287b2bf28b4c"],
Cell[15807, 425, 504, 12, 38, "Input",ExpressionUUID->"6c6d7b89-9e66-42b7-8b84-5870ad274af0"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[16360, 443, 441, 7, 85, "Section",ExpressionUUID->"ff3a1293-e578-4817-9bd2-7a0535ad2b45"],
Cell[16804, 452, 529, 10, 38, "Text",ExpressionUUID->"9d28538e-85f7-45a3-a9e4-bdd379117776"],
Cell[CellGroupData[{
Cell[17358, 466, 985, 28, 34, "Subsubsection",ExpressionUUID->"b7943f47-5b03-4fdb-aa72-5fe578046563"],
Cell[18346, 496, 26167, 670, 1051, "Input",ExpressionUUID->"e49a021e-9188-4b58-b645-621cc85cb86e"]
}, Closed]],
Cell[CellGroupData[{
Cell[44550, 1171, 1822, 56, 27, "Subsubsection",ExpressionUUID->"59b0ea46-ce09-453a-b218-d33476991ee3"],
Cell[46375, 1229, 9327, 260, 999, "Input",ExpressionUUID->"a5a6209a-e2d9-402a-9cbd-0ea7a0df1f40"]
}, Closed]],
Cell[CellGroupData[{
Cell[55739, 1494, 1280, 32, 27, "Subsubsection",ExpressionUUID->"53bf427c-cc1c-43a7-9fb3-1d50cd61c610"],
Cell[57022, 1528, 21315, 568, 2293, "Input",ExpressionUUID->"2967d738-c2a9-418d-8ce1-a64ad743ad9e"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[78386, 2102, 380, 6, 85, "Section",ExpressionUUID->"7df564f9-0f1f-4fa4-9852-4e3eefbd459c"],
Cell[78769, 2110, 462, 8, 18, "Text",ExpressionUUID->"0490973c-734d-413d-ac05-d6ba5bb4ceba"],
Cell[CellGroupData[{
Cell[79256, 2122, 409, 6, 32, "Subsubsection",ExpressionUUID->"e1bef8c7-228f-4cd2-bb88-d0406b95e2c0"],
Cell[79668, 2130, 6310, 174, 476, "Input",ExpressionUUID->"0325bcf2-6452-433f-aaec-6ada144f9915"]
}, Closed]],
Cell[CellGroupData[{
Cell[86015, 2309, 740, 18, 27, "Subsubsection",ExpressionUUID->"0094eec6-33fc-4995-9b7f-193a2cf53e8c"],
Cell[86758, 2329, 18977, 505, 1933, "Input",ExpressionUUID->"a96e9a69-9e51-4701-8490-459b6330d335"]
}, Closed]],
Cell[CellGroupData[{
Cell[105772, 2839, 536, 8, 23, "Subsubsection",ExpressionUUID->"f7e68b68-4dbd-4687-92cb-430f1b79957b"],
Cell[106311, 2849, 12751, 295, 1047, "Input",ExpressionUUID->"b52456ea-089f-4c70-9597-7775ab48de87"]
}, Closed]],
Cell[CellGroupData[{
Cell[119099, 3149, 529, 8, 23, "Subsubsection",ExpressionUUID->"f26eb1a3-c8ac-4ce6-8176-bf4f0d0a4317"],
Cell[119631, 3159, 11822, 275, 1047, "Input",ExpressionUUID->"7c36b792-e39b-42a0-bbf0-b339d0ad9743"]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[131502, 3440, 461, 7, 85, "Section",ExpressionUUID->"2d0eea56-9c97-4ac0-a533-3e7166e56cfa"],
Cell[131966, 3449, 502, 9, 18, "Text",ExpressionUUID->"bceccac6-cfde-46f6-a180-c312c0b553c6"],
Cell[132471, 3460, 2240, 42, 257, "Input",ExpressionUUID->"5a06eb36-5e5d-4c7a-bb8d-c2e77bba136b"],
Cell[134714, 3504, 1202, 23, 63, "Input",ExpressionUUID->"89b1e279-6896-4d98-8233-5d06c2733b5b"],
Cell[135919, 3529, 142, 3, 18, "Text",ExpressionUUID->"040f30f9-0542-479e-9c03-0d89cc9dfb26"],
Cell[136064, 3534, 1252, 24, 63, "Input",ExpressionUUID->"f56190e5-333c-40eb-a894-244dd53ac745"]
}, Open  ]]
}, Open  ]]
}
]
*)


